Primes represented by incomplete norm forms

Let $K=\mathbb{Q}(\omega)$ with $\omega$ the root of a degree $n$ monic irreducible polynomial $f\in\mathbb{Z}[X]$. We show the degree $n$ polynomial $N(\sum_{i=1}^{n-k}x_i\omega^{i-1})$ in $n-k$ variables formed by setting the final $k$ coefficients to 0 takes the expected asymptotic number of prime values if $n\ge 4k$. In the special case $K=\mathbb{Q}(\sqrt[n]{\theta})$, we show $N(\sum_{i=1}^{n-k}x_i\sqrt[n]{\theta^{i-1}})$ takes infinitely many prime values provided $n\ge 22k/7$. Our proof relies on using suitable `Type I' and `Type II' estimates in Harman's sieve, which are established in a similar overall manner to the previous work of Friedlander and Iwaniec on prime values of $X^2+Y^4$ and of Heath-Brown on $X^3+2Y^3$. Our proof ultimately relies on employing explicit elementary estimates from the geometry of numbers and algebraic geometry to control the number of highly skewed lattices appearing in our final estimates.

==> anc/IntegralComputations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     70870,       1907]
NotebookOptionsPosition[     68464,       1835]
NotebookOutlinePosition[     68885,       1851]
CellTagsIndexPosition[     68842,       1848]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t", "=", 
    RowBox[{"3182", "/", "10000"}]}], ";"}], " ", 
  RowBox[{"(*", "Theta", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "=", 
    RowBox[{"1", "-", 
     RowBox[{"3", "t"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"1", "-", 
    RowBox[{"3", " ", "Theta"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B", "[", "x_", "]"}], "=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "x"}], ",", 
         RowBox[{"x", "<", "2"}]}], "}"}], "}"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "3"}]}], "]"}]}], 
   ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Upper", " ", "bound", " ", "for", " ", "Buchstab", " ", "Function"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Integrate", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "a"}], "/", "b"}], "/", "c"}], "/", 
     RowBox[{"d", "^", "2"}]}], " ", "over", " ", "a", " ", "simple", " ", 
    "polyhedral", " ", "region"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SingFourIntegrate", "[", "R_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Equal]", "5"}]}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "a"}], "/", "b"}], "/", "c"}], "/", 
         RowBox[{"d", "^", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}], ",", "0"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Integrate", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "a"}], "/", "b"}], "/", "c"}], "/", "d"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "r"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"d", "/", "r"}], "]"}], "-", "1"}], ")"}]}], "+", 
      RowBox[{"1", "/", "d"}]}], ")"}], " ", "over", " ", "a", " ", "simple", 
    " ", "polyhedral", " ", "region"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AltSingFourIntegrate", "[", "R_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Equal]", "5"}]}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "a"}], "/", "b"}], "/", "c"}], "/", "d"}], "*", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "r"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"d", "/", "r"}], "]"}], "-", "1"}], ")"}]}], "+", 
           RowBox[{"1", "/", "d"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}], ",", "0"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Integrate", " ", 
    RowBox[{"B", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], "/", "c"}], "]"}], "*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a", "-", "b", "-", "d"}], ")"}], "/", "d"}], 
        "]"}], "/", "b"}], "/", 
      RowBox[{"c", "^", "2"}]}], "/", 
     RowBox[{"d", "^", "2"}]}], " ", "over", " ", "a", " ", "simple", " ", 
    "polyhedral", " ", "region"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RoleSingFourIntegrate", "[", "R_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Equal]", "5"}]}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", "c"}], ")"}], "/", "c"}], "]"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "a", "-", "b", "-", "d"}], ")"}], "/", "d"}],
              "]"}], "/", "b"}], "/", 
           RowBox[{"c", "^", "2"}]}], "/", 
          RowBox[{"d", "^", "2"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}], ",", "0"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Integrate", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "a"}], "/", "b"}], "/", "c"}], "/", 
      RowBox[{"d", "^", "2"}]}], " ", "over", " ", "a", " ", "region", " ", 
     "given", " ", "by", " ", "linear", " ", "inequalities", " ", "in", " ", 
     "a"}], ",", "b", ",", "c", ",", 
    RowBox[{
    "d", " ", "by", " ", "breaking", " ", "into", " ", "simple", " ", 
     "polyhedra"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NumFourIntegrate", "[", "Region_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"R", ",", 
        RowBox[{"S", "=", "0"}], ",", "j"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"R", "=", 
        RowBox[{"LogicalExpand", "[", "Region", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "R", "]"}], "\[Equal]", "\"\<False\>\""}], 
         ",", 
         RowBox[{"Return", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"R", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "\[LessEqual]", 
             "1"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"S", "=", 
              RowBox[{"SingFourIntegrate", "[", 
               RowBox[{"Reduce", "[", 
                RowBox[{"R", ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}],
                "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"j", "=", "1"}], ",", 
               RowBox[{"j", "\[LessEqual]", 
                RowBox[{"Length", "[", "R", "]"}]}], ",", 
               RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"S", "=", 
                 RowBox[{"S", "+", 
                  RowBox[{"SingFourIntegrate", "[", 
                   RowBox[{"Reduce", "[", 
                    RowBox[{
                    RowBox[{"R", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], 
                    "]"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
             ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "S", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Integrate", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "a"}], "/", "b"}], "/", "c"}], "/", "d"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "r"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"d", "/", "r"}], "]"}], "-", "1"}], ")"}]}], "+", 
       RowBox[{"1", "/", "d"}]}], ")"}], " ", "over", " ", "a", " ", "region",
      " ", "given", " ", "by", " ", "linear", " ", "inequalities", " ", "in", 
     " ", "a"}], ",", "b", ",", "c", ",", 
    RowBox[{
    "d", " ", "by", " ", "breaking", " ", "into", " ", "simple", " ", 
     "polyhedra"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AltFourIntegrate", "[", "Region_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"R", ",", 
        RowBox[{"S", "=", "0"}], ",", "j"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"R", "=", 
        RowBox[{"LogicalExpand", "[", "Region", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "R", "]"}], "\[Equal]", "\"\<False\>\""}], 
         ",", 
         RowBox[{"Return", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"R", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "\[LessEqual]", 
             "1"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"S", "=", 
              RowBox[{"AltSingFourIntegrate", "[", 
               RowBox[{"Reduce", "[", 
                RowBox[{"R", ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}],
                "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"j", "=", "1"}], ",", 
               RowBox[{"j", "\[LessEqual]", 
                RowBox[{"Length", "[", "R", "]"}]}], ",", 
               RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"S", "=", 
                 RowBox[{"S", "+", 
                  RowBox[{"AltSingFourIntegrate", "[", 
                   RowBox[{"Reduce", "[", 
                    RowBox[{
                    RowBox[{"R", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], 
                    "]"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
             ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "S", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Integrate", " ", 
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "/", "c"}], "]"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "b", "-", "d"}], ")"}], "/", "d"}], 
         "]"}], "/", "b"}], "/", 
       RowBox[{"c", "^", "2"}]}], "/", 
      RowBox[{"d", "^", "2"}]}], " ", "over", " ", "a", " ", "region", " ", 
     "given", " ", "by", " ", "linear", " ", "inequalities", " ", "in", " ", 
     "a"}], ",", "b", ",", "c", ",", 
    RowBox[{
    "d", " ", "by", " ", "breaking", " ", "into", " ", "simple", " ", 
     "polyhedra"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RoleFourIntegrate", "[", "Region_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"R", ",", 
       RowBox[{"S", "=", "0"}], ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"R", "=", 
       RowBox[{"LogicalExpand", "[", "Region", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", "R", "]"}], "\[Equal]", "\"\<False\>\""}], 
        ",", 
        RowBox[{"Return", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"R", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "\[LessEqual]", 
            "1"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"S", "=", 
             RowBox[{"RoleSingFourIntegrate", "[", 
              RowBox[{"Reduce", "[", 
               RowBox[{"R", ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}], 
              "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "1"}], ",", 
              RowBox[{"j", "\[LessEqual]", 
               RowBox[{"Length", "[", "R", "]"}]}], ",", 
              RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"S", "=", 
                RowBox[{"S", "+", 
                 RowBox[{"RoleSingFourIntegrate", "[", 
                  RowBox[{"Reduce", "[", 
                   RowBox[{
                    RowBox[{"R", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], 
                   "]"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
            ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Return", "[", "S", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}], ";"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.698604418659844*^9, 3.698604654347535*^9}, {
   3.6986047014196997`*^9, 3.6986047314045687`*^9}, {3.698604792879505*^9, 
   3.698604936424149*^9}, {3.698605181745253*^9, 3.698605446468486*^9}, {
   3.698605480661334*^9, 3.698605487390768*^9}, {3.698605524870048*^9, 
   3.6986055324056063`*^9}, {3.698605702935832*^9, 3.698605771080676*^9}, {
   3.698605832113554*^9, 3.698605835113454*^9}, {3.698605913658605*^9, 
   3.698605919834158*^9}, {3.6986060375321074`*^9, 3.69860609774824*^9}, {
   3.698606171198093*^9, 3.6986061833272257`*^9}, {3.6986062630562677`*^9, 
   3.6986062682141323`*^9}, {3.698606310095622*^9, 3.698606315095786*^9}, {
   3.698606356067075*^9, 3.698606470889666*^9}, {3.69860658718717*^9, 
   3.698606597060782*^9}, {3.698606844934655*^9, 3.69860722322749*^9}, {
   3.698609295987187*^9, 3.6986096922473392`*^9}, {3.698609763433881*^9, 
   3.698609798734564*^9}, {3.698609829186429*^9, 3.698609840489705*^9}, {
   3.698610447538313*^9, 3.698610548699148*^9}, {3.698614619021379*^9, 
   3.698614727225671*^9}, {3.698688652107588*^9, 3.698688718565792*^9}, {
   3.6986950116050386`*^9, 3.698695052731121*^9}, {3.7183346775741143`*^9, 
   3.7183347233388014`*^9}, {3.725207237810834*^9, 3.725207238342122*^9}, {
   3.7812852514332714`*^9, 3.781285589592613*^9}, {3.781285911116003*^9, 
   3.781285935638406*^9}, {3.781286086841054*^9, 3.7812861326516743`*^9}, 
   3.7812867968326635`*^9, {3.7812873035552206`*^9, 3.7812873040828285`*^9}, 
   3.7812875964259753`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Regions", " ", "for", " ", "S_", "1"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"D1", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}], "<", "a", "<", 
         RowBox[{"1", "/", "2"}]}], "&&", 
        RowBox[{"r", "<", "d", "<", "c", "<", "b", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "t", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
        RowBox[{"c", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
        RowBox[{"d", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D11", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D1", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D111", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D11", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], "<", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D112", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D11", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D12", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D1", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", "t"}]}], "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D121", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D12", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c", "+", "d"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D122", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D12", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D1211", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D121", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c"}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D1212", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D121", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D1221", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D122", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"11", 
           RowBox[{"d", "/", "4"}]}]}], "<", "1"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D1222", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D122", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"11", 
           RowBox[{"d", "/", "4"}]}]}], ">", "1"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Integrals", " ", "for", " ", "S_", "1"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"I111", "=", 
    RowBox[{"AltFourIntegrate", "[", "D111", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"I112", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D112", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I121", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D121", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I122", "=", 
    RowBox[{"NumFourIntegrate", "[", "D122", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.698605006824935*^9, 3.698605019318898*^9}, {
   3.6986050794013233`*^9, 3.698605119871813*^9}, {3.698607355890147*^9, 
   3.698607450395734*^9}, {3.698607485581349*^9, 3.698607505242997*^9}, {
   3.698607588381482*^9, 3.6986075996206503`*^9}, {3.698607709975698*^9, 
   3.698607713093968*^9}, {3.6986078901307287`*^9, 3.698607921567996*^9}, {
   3.69860797086572*^9, 3.69860802853839*^9}, {3.698608776499174*^9, 
   3.698608783769973*^9}, {3.6986088360508966`*^9, 3.698608858859414*^9}, {
   3.698609889959894*^9, 3.6986099267866783`*^9}, {3.698610012697237*^9, 
   3.698610034081421*^9}, {3.6986100975467873`*^9, 3.698610113802761*^9}, {
   3.6986101470113897`*^9, 3.69861014869051*^9}, {3.698610406486343*^9, 
   3.698610437286666*^9}, {3.698610560097239*^9, 3.698610565123603*^9}, {
   3.698611426923593*^9, 3.698611490363367*^9}, {3.698611545230154*^9, 
   3.698611558219934*^9}, {3.698611629838578*^9, 3.6986116463182087`*^9}, {
   3.698612729491199*^9, 3.6986127618985577`*^9}, {3.698612812691413*^9, 
   3.698612820091065*^9}, {3.698612938628862*^9, 3.6986129819511833`*^9}, {
   3.69861334349266*^9, 3.698613343971984*^9}, 3.718299383929057*^9, {
   3.718301841320403*^9, 3.718301845317164*^9}, {3.7183023948748975`*^9, 
   3.7183024043487573`*^9}, {3.7812849322210135`*^9, 3.78128494440571*^9}, 
   3.7812850450954695`*^9}],

Cell[BoxData["0.0039269529795951672928069943959566155`8."], "Output",
 CellChangeTimes->{3.781285060069326*^9, 3.781287530489498*^9, 
  3.7812876066396623`*^9}],

Cell[BoxData["0.03340980248406007334862120267243828939`8."], "Output",
 CellChangeTimes->{3.781285060069326*^9, 3.781287530489498*^9, 
  3.781287607215125*^9}],

Cell[BoxData["0.05486998401501745777866931406178813697`8."], "Output",
 CellChangeTimes->{3.781285060069326*^9, 3.781287530489498*^9, 
  3.7812876079421825`*^9}],

Cell[BoxData["0.00097680732235647078375761910964870733`8."], "Output",
 CellChangeTimes->{3.781285060069326*^9, 3.781287530489498*^9, 
  3.781287608130678*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Regions", " ", "for", " ", "S_", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"D2", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "<", "d", "<", "c", "<", "b", "<", "a", "<", 
         RowBox[{
          RowBox[{"4", "t"}], "-", "1"}]}], "&&", 
        RowBox[{"b", "<", 
         RowBox[{"t", "-", "a"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D21", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D2", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D22", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D2", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{"t", ">", 
         RowBox[{"a", "+", "b", "+", "d"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D23", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D2", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{"t", ">", 
         RowBox[{"a", "+", "c", "+", "d"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D24", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D2", "&&", 
        RowBox[{
         RowBox[{"a", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{"t", ">", 
         RowBox[{"b", "+", "c", "+", "d"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D25", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D2", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D211", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D21", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D212", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D21", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D251", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D25", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"19", 
           RowBox[{"d", "/", "4"}]}]}], "<", "1"}], "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], "<", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D252", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D25", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"19", 
           RowBox[{"d", "/", "4"}]}]}], ">", "1"}], "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], "<", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D253", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D25", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Integrals", " ", "for", " ", "S_", "2"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"I211", "=", 
    RowBox[{
     RowBox[{"AltFourIntegrate", "[", "D211", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I212", "=", 
    RowBox[{
     RowBox[{"AltFourIntegrate", "[", "D212", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I22", "=", 
    RowBox[{
     RowBox[{"AltFourIntegrate", "[", "D22", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I23", "=", 
    RowBox[{
     RowBox[{"AltFourIntegrate", "[", "D23", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I24", "=", 
    RowBox[{
     RowBox[{"AltFourIntegrate", "[", "D24", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I251", "=", 
    RowBox[{
     RowBox[{"AltFourIntegrate", "[", "D251", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I252", "=", 
    RowBox[{"AltFourIntegrate", "[", "D252", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"I253", "=", 
    RowBox[{"NumFourIntegrate", "[", "D253", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.698605465723187*^9, 3.698605521044849*^9}, {
   3.6986055824056787`*^9, 3.698605686910183*^9}, {3.6986059290675287`*^9, 
   3.698605931689375*^9}, {3.698608295493267*^9, 3.698608620751964*^9}, {
   3.6986115034367647`*^9, 3.698611521083756*^9}, {3.698611702959775*^9, 
   3.698611730879054*^9}, {3.69861196893778*^9, 3.698611974880578*^9}, {
   3.698613858360447*^9, 3.6986139282959223`*^9}, {3.6986139655783987`*^9, 
   3.6986141261063232`*^9}, {3.698614187141508*^9, 3.69861423451617*^9}, 
   3.698614288125534*^9, {3.698614326478814*^9, 3.698614352350295*^9}, 
   3.6986149986942463`*^9, {3.6986150362863398`*^9, 3.698615044350531*^9}, {
   3.698615108487453*^9, 3.6986151320154657`*^9}, {3.698615163672633*^9, 
   3.698615168984264*^9}, {3.698615259570364*^9, 3.698615260074862*^9}, {
   3.698615369290959*^9, 3.698615405691216*^9}, {3.698615435757189*^9, 
   3.698615458499824*^9}, {3.6986154991092777`*^9, 3.698615499532819*^9}, {
   3.698615664694586*^9, 3.6986157240711308`*^9}, {3.698615758208448*^9, 
   3.6986157931772633`*^9}, {3.698615827488894*^9, 3.6986158334084187`*^9}, {
   3.7182450938938293`*^9, 3.718245095627437*^9}, {3.718245271842306*^9, 
   3.718245308318037*^9}, {3.718303865762313*^9, 3.7183038901522856`*^9}, {
   3.718304864461965*^9, 3.718304905856321*^9}, {3.71832047398275*^9, 
   3.7183204793123903`*^9}, {3.781284765451475*^9, 3.7812847663545265`*^9}, {
   3.781284912334876*^9, 3.7812849195042863`*^9}, {3.7812849537242436`*^9, 
   3.781284953989259*^9}, 3.781285051262822*^9}],

Cell[BoxData["0.00369002905522215823627487494365525039`8."], "Output",
 CellChangeTimes->{3.781285079752452*^9, 3.781287610968095*^9}],

Cell[BoxData["0.00768121817736052242745951218469098233`8."], "Output",
 CellChangeTimes->{3.781285079752452*^9, 3.781287611400941*^9}],

Cell[BoxData["0.00010184251382348968172314235170491539`8."], "Output",
 CellChangeTimes->{3.781285079752452*^9, 3.781287611563504*^9}],

Cell[BoxData["0.00146655207779901951241648081221347012`8."], "Output",
 CellChangeTimes->{3.781285079752452*^9, 3.781287611855727*^9}],

Cell[BoxData["0.00622323046371626382553893037092092025`8."], "Output",
 CellChangeTimes->{3.781285079752452*^9, 3.7812876122177563`*^9}],

Cell[BoxData["0.00613535212567961282534944568998379488`8."], "Output",
 CellChangeTimes->{3.781285079752452*^9, 3.7812876135252686`*^9}],

Cell[BoxData["0.00117548511513736126248528888913105625`8."], "Output",
 CellChangeTimes->{3.781285079752452*^9, 3.7812876160385437`*^9}],

Cell[BoxData["0.00288976627770358680818790722550590767`8."], "Output",
 CellChangeTimes->{3.781285079752452*^9, 3.781287616180167*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Regions", " ", "of", " ", "integration", " ", "for", " ", "S_", "3"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"D3", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "t"}], "<", "a", "<", "t"}], "&&", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}], "-", "a"}], "<", "b", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "t", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
        RowBox[{"r", "<", "d", "<", "c", "<", "b", "<", "a"}], "&&", 
        RowBox[{"d", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
        RowBox[{"c", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D31", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D3", "&&", 
        RowBox[{
         RowBox[{"a", "+", "c"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D32", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D3", "&&", 
        RowBox[{
         RowBox[{"a", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "+", "d"}], "<", "t"}], "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D33", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D3", "&&", 
        RowBox[{
         RowBox[{"a", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D34", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D3", "&&", 
        RowBox[{
         RowBox[{"a", "+", "d"}], "<", "t"}], "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D35", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D3", "&&", 
        RowBox[{
         RowBox[{"a", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"b", "+", "d"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D36", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D3", "&&", 
        RowBox[{
         RowBox[{"b", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"d", "+", "c"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D37", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D3", "&&", 
        RowBox[{
         RowBox[{"d", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D311", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D31", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], "<", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D312", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D31", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D3111", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D311", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c", "+", "d"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D3112", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D311", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D321", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D32", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], "<", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D322", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D32", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D331", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D33", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
         RowBox[{"2", "t"}]}], "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], "<", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D332", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D33", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
         RowBox[{"2", "t"}]}], "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"2", "d"}]}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D333", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D33", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D3321", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D332", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c", "+", "d"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D3322", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D332", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D3331", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D333", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"11", 
           RowBox[{"d", "/", "4"}]}]}], "<", "1"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D3332", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D333", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", 
          RowBox[{"11", 
           RowBox[{"d", "/", "4"}]}]}], ">", "1"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D341", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D34", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D342", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D34", "&&", 
        RowBox[{
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Integrals", " ", "for", " ", "S_", "3"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"I3111", "=", 
    RowBox[{
     RowBox[{"AltFourIntegrate", "[", "D3111", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I3112", "=", 
    RowBox[{"AltFourIntegrate", "[", "D3112", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I312", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D312", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I321", "=", 
    RowBox[{"AltFourIntegrate", "[", "D321", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"I322", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D322", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I331", "=", 
    RowBox[{"AltFourIntegrate", "[", "D331", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"I3321", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D3321", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I3322", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D3322", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I3331", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D3331", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I3332", "=", 
    RowBox[{"NumFourIntegrate", "[", "D3332", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I341", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D341", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I342", "=", 
    RowBox[{
     RowBox[{"NumFourIntegrate", "[", "D342", "]"}], "*", 
     RowBox[{"4", "/", "7"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"I35", "=", 
    RowBox[{"NumFourIntegrate", "[", "D35", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"I36", "=", 
    RowBox[{"NumFourIntegrate", "[", "D36", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"I37", "=", 
    RowBox[{"NumFourIntegrate", "[", "D37", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.698606108548718*^9, 3.698606127843706*^9}, {
   3.6986062923266993`*^9, 3.6986062951096983`*^9}, {3.6986088771478233`*^9, 
   3.6986089006673927`*^9}, {3.6986143583025227`*^9, 
   3.6986143637986403`*^9}, {3.698615139423895*^9, 3.698615155046755*^9}, {
   3.6986154645959682`*^9, 3.6986154649312057`*^9}, {3.698615728575675*^9, 
   3.698615734701961*^9}, {3.698615777768695*^9, 3.6986157811272*^9}, {
   3.698615922387096*^9, 3.698615922856865*^9}, {3.698616784155767*^9, 
   3.698616948127474*^9}, {3.6986169998170843`*^9, 3.698617030655953*^9}, {
   3.698617070633106*^9, 3.698617246363233*^9}, {3.6986190409988317`*^9, 
   3.698619064423153*^9}, {3.698619115119755*^9, 3.698619166008336*^9}, {
   3.698619262081504*^9, 3.698619289009691*^9}, 3.698619338826644*^9, {
   3.698674710647439*^9, 3.698674752823523*^9}, 3.6986748555459967`*^9, {
   3.698674952605061*^9, 3.698674989379983*^9}, {3.698675029258889*^9, 
   3.6986750741710663`*^9}, {3.698675654042602*^9, 3.698675656730324*^9}, {
   3.698675922309918*^9, 3.698675927157257*^9}, {3.698676047247095*^9, 
   3.698676049086335*^9}, {3.698676132007818*^9, 3.698676225479982*^9}, {
   3.698676290665297*^9, 3.698676334878047*^9}, {3.6986764011343613`*^9, 
   3.6986764176433*^9}, {3.698676753383024*^9, 3.698676885895611*^9}, {
   3.698676955602285*^9, 3.698676996585702*^9}, 3.6986770742110777`*^9, {
   3.698677173795573*^9, 3.698677297830511*^9}, {3.698677337030225*^9, 
   3.698677371981477*^9}, {3.6986791665390663`*^9, 3.698679195882969*^9}, {
   3.698679292548481*^9, 3.698679334940818*^9}, {3.698679734465067*^9, 
   3.6986797809931803`*^9}, {3.6986798116753807`*^9, 3.698679823714693*^9}, {
   3.698679910363202*^9, 3.6986799271716557`*^9}, {3.6986800066848583`*^9, 
   3.69868005817244*^9}, {3.698680149889579*^9, 3.69868015155066*^9}, {
   3.698680318671791*^9, 3.698680361385323*^9}, {3.698680424509128*^9, 
   3.698680431289084*^9}, {3.698680517764027*^9, 3.698680517997149*^9}, {
   3.698680671299693*^9, 3.698680713725853*^9}, {3.718311196072655*^9, 
   3.718311217159483*^9}, {3.718311573388318*^9, 3.718311576694021*^9}, {
   3.718311612165743*^9, 3.7183116135855417`*^9}, {3.718311667366069*^9, 
   3.71831168718709*^9}, {3.7183119769943314`*^9, 3.7183119775277386`*^9}, {
   3.7183131287048664`*^9, 3.718313185495916*^9}, {3.7183151860300007`*^9, 
   3.718315212426876*^9}, {3.718315752094248*^9, 3.7183157543924365`*^9}, {
   3.7183203169332433`*^9, 3.7183203752093554`*^9}, {3.781284813395217*^9, 
   3.781284820052598*^9}, {3.781284879025971*^9, 3.7812848880954895`*^9}, {
   3.781285021032093*^9, 3.781285027636471*^9}}],

Cell[BoxData["0.00387720871752629070853289253474210901`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.781287627131035*^9}],

Cell[BoxData["0.00545886970457908801147987805641334665`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.7812876274851084`*^9}],

Cell[BoxData["0.00436794937425851555731525279747059677`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.7812876276386776`*^9}],

Cell[BoxData["0.00276298297972264286401845143617213371`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.781287628440533*^9}],

Cell[BoxData["0.00577772115532438715508913458867148491`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.7812876288294954`*^9}],

Cell[BoxData["0.01361966973160744212807944519087330284`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.781287629463799*^9}],

Cell[BoxData["0.01523592194648798053221605557539364258`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.781287633615739*^9}],

Cell[BoxData["0.00084832311225681132371488254344790901`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.7812876368749924`*^9}],

Cell[BoxData["0.02823628532114297291547654167865039555`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.781287637760626*^9}],

Cell[BoxData["0.00044756350322245398747754930208547677`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.7812876379441357`*^9}],

Cell[BoxData["0.00349447194988709775753665641843445516`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.781287638159561*^9}],

Cell[BoxData["0.01193611522988961807110304764027404585`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.7812876384368205`*^9}],

Cell[BoxData["0.00614246861728707490733386509688951309`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.7812876385036516`*^9}],

Cell[BoxData["0.00037308587935634224293755365582488074`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.781287638604373*^9}],

Cell[BoxData["0.00157474869294319580269799018311867755`8."], "Output",
 CellChangeTimes->{3.7812851723117456`*^9, 3.781287638930501*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Regions", " ", "for", " ", "S_", "4"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"D4", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}], "<", "a", "<", 
         RowBox[{"1", "/", "2"}]}], "&&", 
        RowBox[{"r", "<", "c", "<", 
         RowBox[{"a", "/", "2"}]}], "&&", 
        RowBox[{
         RowBox[{"1", "-", "t", "-", "a"}], "<", "b", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
        RowBox[{"r", "<", "d", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D41", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D4", "&&", 
        RowBox[{
         RowBox[{"c", "+", "b", "+", "d"}], "<", "t"}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "b", "+", "d"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D42", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D4", "&&", 
        RowBox[{
         RowBox[{"c", "+", "b", "+", "d"}], "<", "t"}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "b", "+", "d"}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D43", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D4", "&&", 
        RowBox[{
         RowBox[{"c", "+", "b", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"b", "+", "d"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D44", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D4", "&&", 
        RowBox[{
         RowBox[{"c", "+", "b", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"b", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D431", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D43", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], "<", "t"}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "b", "+", "d"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D432", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D43", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], "<", "t"}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "b", "+", "d"}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D433", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D43", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "b", "+", "d"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D434", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D43", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "b", "+", "d"}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D441", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D44", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D442", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D44", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "d"}], "<", "t"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D443", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D44", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "b", "+", "d"}], "<", 
         RowBox[{"2", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D444", "=", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"D44", "&&", 
        RowBox[{
         RowBox[{"b", "+", "c"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "d"}], ">", 
         RowBox[{"1", "-", 
          RowBox[{"2", "t"}]}]}], "&&", 
        RowBox[{
         RowBox[{"a", "-", "c", "+", "b", "+", "d"}], ">", 
         RowBox[{"1", "-", "t"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Integrals", " ", "for", " ", "S_", "4"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"I41", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D41", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"I42", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D42", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"I431", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D431", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I432", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D432", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I433", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D433", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I434", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D434", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I441", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D441", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I442", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D442", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I443", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D443", "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"I444", "=", 
    RowBox[{"RoleFourIntegrate", "[", "D444", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.69868856283832*^9, 3.69868863957651*^9}, {
   3.6986887545216837`*^9, 3.69868877916114*^9}, {3.698688823731051*^9, 
   3.6986890621322803`*^9}, {3.698689120829464*^9, 3.698689152637836*^9}, {
   3.6986892263137493`*^9, 3.698689294335761*^9}, {3.698689332689204*^9, 
   3.698689406545319*^9}, {3.698689461803755*^9, 3.698689480202324*^9}, {
   3.698689513371708*^9, 3.6986895378421087`*^9}, {3.698689581829406*^9, 
   3.69868969604447*^9}, {3.698689736431566*^9, 3.698689763245241*^9}, {
   3.6986898079192266`*^9, 3.698689814205826*^9}, {3.698689897872484*^9, 
   3.6986899059812613`*^9}, {3.698689939145108*^9, 3.698689979943366*^9}, {
   3.6986900203773613`*^9, 3.698690049748589*^9}, {3.698690090091055*^9, 
   3.698690311816753*^9}, {3.698690356006863*^9, 3.698690378321806*^9}, {
   3.698690473118882*^9, 3.69869048007762*^9}, {3.698690599248345*^9, 
   3.698690634222704*^9}, {3.698690681976027*^9, 3.6986908320024567`*^9}, {
   3.698690863735325*^9, 3.698690867577941*^9}, {3.698690913222472*^9, 
   3.698691063674328*^9}, {3.698691100606728*^9, 3.698691113891543*^9}, {
   3.698691153742942*^9, 3.698691165106614*^9}, {3.698691447938023*^9, 
   3.698691564214353*^9}, {3.698691598411615*^9, 3.6986916019133673`*^9}, {
   3.698691644548499*^9, 3.698691658244321*^9}, {3.6986917068921223`*^9, 
   3.698691709975748*^9}, {3.698691747735054*^9, 3.698691758058628*^9}, {
   3.698694545912444*^9, 3.698694551572195*^9}, {3.698698167030151*^9, 
   3.698698184277348*^9}, {3.718322816065454*^9, 3.7183228365705953`*^9}, {
   3.7183291756201096`*^9, 3.7183291800119677`*^9}, {3.718329228846973*^9, 
   3.718329312785921*^9}, {3.718329359334894*^9, 3.718329372206277*^9}, {
   3.718330820271529*^9, 3.7183308520343285`*^9}, {3.7183309991069856`*^9, 
   3.7183309994842815`*^9}, {3.718333087626424*^9, 3.7183331244362164`*^9}, {
   3.7183331581569023`*^9, 3.7183332478019743`*^9}, {3.7183335296045327`*^9, 
   3.7183335821626835`*^9}, {3.71833365473645*^9, 3.7183336561268883`*^9}, {
   3.7183336928508615`*^9, 3.7183337986000657`*^9}, {3.7183338493194995`*^9, 
   3.718333949252445*^9}, {3.71833399936034*^9, 3.7183340054513144`*^9}, {
   3.7183341163792715`*^9, 3.718334117447607*^9}, {3.781285059000265*^9, 
   3.7812850802614813`*^9}, {3.781285119953751*^9, 3.7812851211448193`*^9}, {
   3.781286046674757*^9, 3.781286079375627*^9}, 3.781286401856072*^9}],

Cell[BoxData["1.713277782619137479604433373239981705184048419`8.*^-12"], \
"Output",
 CellChangeTimes->{
  3.781286572667842*^9, {3.781287300313883*^9, 3.781287315465392*^9}}],

Cell[BoxData["0.02743252034068794471995898220063320537`8."], "Output",
 CellChangeTimes->{
  3.781286572667842*^9, {3.781287300313883*^9, 3.781287327220975*^9}}],

Cell[BoxData["0.00160040269506275829992245245929744605`8."], "Output",
 CellChangeTimes->{3.781286572667842*^9, 3.781287300313883*^9, 
  3.7812873325337768`*^9}],

Cell[BoxData["0.09657692213566536523089085165213614601`8."], "Output",
 CellChangeTimes->{3.781286572667842*^9, 3.781287300313883*^9, 
  3.7812873464765153`*^9}],

Cell[BoxData["0.14091215844625094609588625569590119151`8."], "Output",
 CellChangeTimes->{3.781286572667842*^9, 3.781287300313883*^9, 
  3.781287368561494*^9}],

Cell[BoxData["0.00053963516064220032216518566281501489`8."], "Output",
 CellChangeTimes->{3.781286572667842*^9, 3.781287300313883*^9, 
  3.7812873714158683`*^9}],

Cell[BoxData["0.05415613815935904927243571675865529857`8."], "Output",
 CellChangeTimes->{3.781286572667842*^9, 3.781287300313883*^9, 
  3.781287374172514*^9}],

Cell[BoxData["0.00735623396250255320803766839767999362`8."], "Output",
 CellChangeTimes->{3.781286572667842*^9, 3.781287300313883*^9, 
  3.78128738694781*^9}],

Cell[BoxData["0.0049828935325605737652126397538940549`8."], "Output",
 CellChangeTimes->{3.781286572667842*^9, 3.781287300313883*^9, 
  3.7812874995880704`*^9}],

Cell[BoxData["0.06734634774260917193805407510185069887`8."], "Output",
 CellChangeTimes->{3.781286572667842*^9, 3.781287300313883*^9, 
  3.781287524917379*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Integrals", " ", "for", " ", "S_", "5", " ", "and", " ", "S_", "6"}], 
   "*)"}], 
  RowBox[{
   RowBox[{"I5", "=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "a"}], "/", "b"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "a", "-", "b"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", 
        RowBox[{"1", "-", 
         RowBox[{"2", "t"}]}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{"1", "-", "t", "-", "a"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"I6", "=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "b"}], "]"}], "/", 
        "a"}], "/", 
       RowBox[{"b", "^", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}], "/", "3"}], ",", "t"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "t", "-", "a"}], ")"}], "/", "2"}], ",", "a"}], 
       "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7812866589787784`*^9, 3.7812867566423645`*^9}, {
  3.781286931000337*^9, 3.7812869477922974`*^9}, {3.7812873647496996`*^9, 
  3.781287375113983*^9}, {3.7812876444168653`*^9, 3.781287645673483*^9}}],

Cell[BoxData["0.14017790264229498256649758409234204942`8."], "Output",
 CellChangeTimes->{{3.781286773505329*^9, 3.7812868027750034`*^9}, {
   3.781286940047855*^9, 3.781286949367388*^9}, 3.781287647299136*^9}],

Cell[BoxData["0.22178980731775722161130759938076708019`8."], "Output",
 CellChangeTimes->{{3.781286773505329*^9, 3.7812868027750034`*^9}, {
   3.781286940047855*^9, 3.781286949367388*^9}, 3.7812876474138513`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"{", 
   RowBox[{
   "I111", ",", "I112", ",", "I121", ",", "I122", ",", "I211", ",", "I212", 
    ",", "I22", ",", "I23", ",", "I24", ",", "I251", ",", "I252", ",", "I253",
     ",", "I3111", ",", "I3112", ",", "I312", ",", "I321", ",", "I322", ",", 
    "I331", ",", "I3321", ",", "I3322", ",", "I3331", ",", "I3332", ",", 
    "I341", ",", "I342", ",", "I35", ",", "I36", ",", "I37", ",", "I41", ",", 
    "I42", ",", "I431", ",", "I432", ",", "I433", ",", "I434", ",", "I441", 
    ",", "I442", ",", "I443", ",", "I444", ",", "I5", ",", "I6"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781286813058591*^9, 3.7812869058008957`*^9}}],

Cell[BoxData["0.98957137066006914256128805804167662946`8."], "Output",
 CellChangeTimes->{3.7812876500946646`*^9}]
}, Open  ]]
},
WindowSize->{961, 988},
WindowMargins->{{Automatic, 138}, {Automatic, 144}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 20167, 537, 1212, "Input"],
Cell[CellGroupData[{
Cell[20750, 561, 6674, 180, 352, "Input"],
Cell[27427, 743, 160, 2, 31, "Output"],
Cell[27590, 747, 159, 2, 31, "Output"],
Cell[27752, 751, 161, 2, 31, "Output"],
Cell[27916, 755, 159, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28112, 762, 7548, 200, 432, "Input"],
Cell[35663, 964, 134, 1, 31, "Output"],
Cell[35800, 967, 134, 1, 31, "Output"],
Cell[35937, 970, 134, 1, 31, "Output"],
Cell[36074, 973, 134, 1, 31, "Output"],
Cell[36211, 976, 136, 1, 31, "Output"],
Cell[36350, 979, 136, 1, 31, "Output"],
Cell[36489, 982, 136, 1, 31, "Output"],
Cell[36628, 985, 134, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36799, 991, 14690, 399, 832, "Input"],
Cell[51492, 1392, 136, 1, 31, "Output"],
Cell[51631, 1395, 138, 1, 31, "Output"],
Cell[51772, 1398, 138, 1, 31, "Output"],
Cell[51913, 1401, 136, 1, 31, "Output"],
Cell[52052, 1404, 138, 1, 31, "Output"],
Cell[52193, 1407, 136, 1, 31, "Output"],
Cell[52332, 1410, 136, 1, 31, "Output"],
Cell[52471, 1413, 138, 1, 31, "Output"],
Cell[52612, 1416, 136, 1, 31, "Output"],
Cell[52751, 1419, 138, 1, 31, "Output"],
Cell[52892, 1422, 136, 1, 31, "Output"],
Cell[53031, 1425, 138, 1, 31, "Output"],
Cell[53172, 1428, 138, 1, 31, "Output"],
Cell[53313, 1431, 136, 1, 31, "Output"],
Cell[53452, 1434, 136, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53625, 1440, 10076, 264, 512, "Input"],
Cell[63704, 1706, 175, 3, 33, "Output"],
Cell[63882, 1711, 161, 2, 31, "Output"],
Cell[64046, 1715, 161, 2, 31, "Output"],
Cell[64210, 1719, 161, 2, 31, "Output"],
Cell[64374, 1723, 159, 2, 31, "Output"],
Cell[64536, 1727, 161, 2, 31, "Output"],
Cell[64700, 1731, 159, 2, 31, "Output"],
Cell[64862, 1735, 158, 2, 31, "Output"],
Cell[65023, 1739, 160, 2, 31, "Output"],
Cell[65186, 1743, 159, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65382, 1750, 1793, 54, 72, "Input"],
Cell[67178, 1806, 210, 2, 31, "Output"],
Cell[67391, 1810, 212, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67640, 1817, 691, 12, 72, "Input"],
Cell[68334, 1831, 114, 1, 31, "Output"]
}, Open  ]]
}
]
*)


